TrustDABench: Benchmarking Reliability and Robustness of LLMs for Structured Data Analysis

LLMs are increasingly used to analyze spreadsheets, CSV files, and other structured data, but producing a correct-looking answer is not the same as producing a trustworthy analysis. A trustworthy result should be supported by a valid path from the user question to the relevant data evidence. This requirement creates two diagnostic questions: whether an LLM can refuse to answer or ask for clarification when such a path does not exist, and whether it can preserve the correct analysis when the same evidence is expressed in different table forms. We introduce TrustDABench, a benchmark that operationalizes these questions as reliability and robustness. Starting from the evidence-path view, we derive 19 perturbation operators and instantiate them through an Agentic-LLM-based generation framework. TrustDABench contains 2,340 human-verified perturbed instances, and we evaluate eight representative LLMs. The results show substantial headroom: the best reliability result is only 24.21% average MRS, achieved by GPT-5.5, while the best robustness result still has 9.10% average ASR, achieved by Claude-Sonnet-5. The failures are systematic: models rarely detect conflicting evidence, often continue along executable but unsupported analysis paths, and remain sensitive to perturbations that change observation boundaries or cross-table relations. These findings suggest that stronger evidence-boundary recognition and representation-invariant reasoning are still needed for reliable structured-data analysis.

==> appendix_sources/reliability/src/operators.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Dict, List


@dataclass(frozen=True)
class Operator:
    name: str
    dimension: str
    priority: int
    expected_behavior: str
    select_prompt: str
    construct_prompt: str
    validator: str
    definition: str


RELIABILITY_OPERATORS: Dict[str, Operator] = {
    "field_missing": Operator(
        name="field_missing",
        dimension=(
            "field_or_structure_missing-unanswerable-easy"
        ),
        priority=1,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_unanswerable",
        definition=(
            "Removes a necessary field from the evidence-supported answer path. "
            "The attack must choose exactly one edit mode: naturally revise the "
            "question so that it depends on a related field that does not exist, "
            "or keep the question unchanged and remove the necessary column. "
            "The perturbation is invalid if an obvious reliable equivalent field "
            "still supports the answer."
        ),
    ),

    "data_missing": Operator(
        name="data_missing",
        dimension="data_missing-unanswerable-easy",
        priority=2,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_unanswerable",
        definition=(
            "Replaces values or records required to answer the question with "
            "NULLs while keeping the question, fields, and structure unchanged. "
            "The perturbation should be minimal and make the available evidence "
            "insufficient for a unique answer. A legitimate zero, empty result, "
            "or no matching record must not be treated as missing data."
        ),
    ),

    "evidence_conflict": Operator(
        name="evidence_conflict",
        dimension="evidence_conflict-unanswerable-easy",
        priority=3,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_unanswerable",
        definition=(
            "Introduces irresolvable conflicting values for the same fact while "
            "keeping the question and structure unchanged. Different values must "
            "lead to different answers, and no explicit source, version, or "
            "priority can resolve the conflict. Normal multiple transactions or "
            "repeated measurements are not evidence conflicts."
        ),
    ),

    "file_missing": Operator(
        name="file_missing",
        dimension="file_missing-unanswerable-easy",
        priority=4,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_unanswerable",
        definition=(
            "Removes a necessary file from a task involving multiple files while "
            "keeping the question and retained file contents unchanged. The "
            "question or table package structure must show that the removed file "
            "covers necessary evidence, and the remaining files must not be able "
            "to recover that key information."
        ),
    ),

    "header_conflict": Operator(
        name="header_conflict",
        dimension="header_conflict-unanswerable-easy",
        priority=5,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_unanswerable",
        definition=(
            "Assigns the same header to semantically different key fields while "
            "keeping the question and data values unchanged. Both candidate "
            "columns must be plausible, choosing different columns must change "
            "the answer, and no clear reliable cue may uniquely identify the "
            "target field."
        ),
    ),

    "deep_analysis_missing": Operator(
        name="deep_analysis_missing",
        dimension="deep_analysis_missing-unanswerable-hard",
        priority=6,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_hard_unanswerable",
        definition=(
            "Removes evidence required by a later analytical step while keeping "
            "the question unchanged. The original task must contain at least "
            "three dependent analysis operations; earlier operations must remain "
            "executable, and the missing evidence must block the final answer "
            "only in a middle or later step. If the missing evidence is already "
            "detected at first retrieval, use data_missing instead of this Hard "
            "operator."
        ),
    ),

    "structural_context_missing": Operator(
        name="structural_context_missing",
        dimension=(
            "structural_context_missing-unanswerable-hard-excel"
        ),
        priority=7,
        expected_behavior="refuse",
        select_prompt=(
            "prompts/reliability/select_attack.md"
        ),
        construct_prompt=(
            "prompts/reliability/construct_attack.md"
        ),
        validator="validate_hard_unanswerable",
        definition=(
            "Removes structural markers required to interpret or locate necessary "
            "evidence. This operator is only for Excel files with multiple "
            "Sheets, multi-level headers, repeated subfields, or multiple data "
            "regions. Keep the question and key values unchanged, but remove the "
            "higher-level structural context required by the question so that "
            "the values have at least two reasonable assignments leading to "
            "different answers. Ordinary missing column names should be treated "
            "as field_missing."
        ),
    ),
}


def get_enabled_operators(
    names: List[str],
) -> List[Operator]:
    operators: List[Operator] = []

    for name in names:
        if name not in RELIABILITY_OPERATORS:
            raise KeyError(
                f"Unknown operator: {name}"
            )

        operators.append(
            RELIABILITY_OPERATORS[name]
        )

    return sorted(
        operators,
        key=lambda op: op.priority,
    )


==> appendix_sources/robust/src/operators.py <==
from __future__ import annotations

from dataclasses import dataclass
from typing import Dict, List, Tuple


@dataclass(frozen=True)
class Operator:
    name: str
    priority: int
    expected_behavior: str
    construct_prompt: str
    instruction_prompt: str
    definition: str
    supported_extensions: Tuple[str, ...]
    dimension: str = "robustness"
    validator: str = "validate_robustness"


COMMON_CONSTRUCT_PROMPT = "prompts/robustness/construct_attack.md"
TABLE_EXTENSIONS = (".xlsx", ".csv", ".tsv")
CSV_EXTENSIONS = (".csv", ".tsv")
EXCEL_EXTENSIONS = (".xlsx",)


def _operator(
    name: str,
    priority: int,
    definition: str,
    supported_extensions: Tuple[str, ...] = TABLE_EXTENSIONS,
) -> Operator:
    return Operator(
        name=name,
        priority=priority,
        expected_behavior="answer",
        construct_prompt=COMMON_CONSTRUCT_PROMPT,
        instruction_prompt=f"prompts/robustness/attacks/{name}.md",
        definition=definition,
        supported_extensions=supported_extensions,
    )


ROBUSTNESS_OPERATORS: Dict[str, Operator] = {
    "row_order_shuffle": _operator(
        "row_order_shuffle", 1,
        "Reorder detail rows while preserving the typed row multiset, field bindings, and normalized answer.",
    ),
    "column_order_shuffle": _operator(
        "column_order_shuffle", 2,
        "Reorder flat-table columns while preserving each named column, record relation, and answer.",
    ),
    "header_synonym_substitution": _operator(
        "header_synonym_substitution", 3,
        "Replace answer-relevant headers with strictly equivalent, uniquely resolvable business synonyms.",
    ),
    "semantic_distractor_column": _operator(
        "semantic_distractor_column", 4,
        "Add one nearby, semantically related but excludable distractor column whose misuse changes the answer.",
    ),
    "equivalent_value_reencoding": _operator(
        "equivalent_value_reencoding", 5,
        "Reencode key values in a reversible, unambiguous representation to test value normalization.",
    ),
    "unit_scale_conversion": _operator(
        "unit_scale_conversion", 6,
        "Apply an exact unit or magnitude conversion to a key numeric field and update the unit label consistently.",
    ),
    "csv_wide_long_reshape": _operator(
        "csv_wide_long_reshape", 7,
        "Perform a reversible, non-aggregating wide/long transformation for CSV or TSV data.", CSV_EXTENSIONS,
    ),
    "csv_relational_decomposition": _operator(
        "csv_relational_decomposition", 8,
        "Decompose one CSV into losslessly joinable relations using safe primary/foreign keys.", CSV_EXTENSIONS,
    ),
    "excel_hierarchical_header_relayout": _operator(
        "excel_hierarchical_header_relayout", 9,
        "Relayout a flat Excel header as a semantically complete multi-level or merged header.", EXCEL_EXTENSIONS,
    ),
    "excel_cross_sheet_relayout": _operator(
        "excel_cross_sheet_relayout", 10,
        "Split or merge Excel sheets along a natural dimension while preserving record evidence and field location.", EXCEL_EXTENSIONS,
    ),
    "decoy_feature_pack_injection": _operator(
        "decoy_feature_pack_injection", 11,
        "Append two to five related, type-compatible decoy features. The original evidence remains intact, but using the pack changes the result.",
    ),
    "non_observation_row_injection": _operator(
        "non_observation_row_injection", 12,
        "Append naturally marked summary, sample, simulated, check, or control records that are not observations; treating them as observations changes the result.",
    ),
}


def get_enabled_operators(names: List[str]) -> List[Operator]:
    operators: List[Operator] = []
    for name in names:
        if name not in ROBUSTNESS_OPERATORS:
            raise KeyError(f"Unknown robustness operator: {name}")
        operators.append(ROBUSTNESS_OPERATORS[name])
    return sorted(operators, key=lambda op: op.priority)

